Fermi Gamma-ray Space Telescope Observations of Gamma-ray Pulsars

The Large Area Telescope on the recently launched Fermi Gamma-ray Space Telescope (formerly GLAST), with its large field of view and effective area, combined with its excellent timing capabilities, is poised to revolutionize the field of gamma-ray astrophysics. The large improvement in sensitivity over EGRET is expected to result in the discovery of many new gamma-ray pulsars, which in turn should lead to fundamental advances in our understanding of pulsar physics and the role of neutron stars in the Galaxy. Almost immediately after launch, Fermi clearly detected all previously known gamma-ray pulsars and is producing high precision results on these. An extensive radio and X-ray timing campaign of known (primarily radio) pulsars is being carried out in order to facilitate the discovery of new gamma-ray pulsars. In addition, a highly efficient time-differencing technique is being used to conduct blind searches for radio-quiet pulsars, which has already resulted in new discoveries. I present some recent results from searches for pulsars carried out on Fermi data, both blind searches, and using contemporaneous timing of known radio pulsars.

==> make.sh <==
latex ms.tex
bibtex ms
latex ms.tex
latex ms.tex
dvips -o ms.ps ms
ps2pdf ms.ps
gv ms.ps &

